Fixed-Radius Neighbourhoods in Three-Dimensional Unit-Cube Graphs

We prove Conjecture 4 of Chan, Chang, Gao, Kisfaludi-Bak, Le, and Zheng (SoCG 2026): for every fixed integer $r\ge0$, the radius-$r$ neighbourhoods of a unit-cube graph in $\mathbb{R}^3$ have bounded VC-dimension. Our bound is $2^{2^{O(r)}}$, independent of the number of vertices. The main ingredient is a VC-dimension bound for reachability through arbitrary fixed-length sequences of three-dimensional generalized dominance relations. Its proof uses groups ordered in two coordinates, with neighbouring groups acting as barriers that preserve this invariant when one layer is removed. Combining these bounds with the existing interval-representation framework, we obtain a Las Vegas algorithm that, for every fixed integer $\Delta\ge1$, decides whether a graph given by $n$ cube centres has diameter at most $\Delta$ in expected $O_\Delta(n^{2-\varepsilon_\Delta})$ time, for an explicit constant $\varepsilon_\Delta>0$. Finally, for every integer $r\ge7$, we construct unit-cube graphs with rational centres whose radius-$r$ neighbourhoods have VC-dimension $\Omega(r^3)$.

==> figures/make_tree_figure.py <==
"""Draw the exact geometric trees H_1 and H_2 from the lower-bound proof."""
from pathlib import Path
from itertools import product

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from mpl_toolkits.mplot3d.art3d import Line3DCollection


def tree(h, offset=(0, 0, 0)):
    o = np.asarray(offset)
    if h == 0:
        return [], [tuple(o)]
    a = 2 ** (h - 1)
    edges = [(o + (-a, 0, 0), o + (a, 0, 0))]
    for sx in (-1, 1):
        edges.append((o + (sx * a, -a, 0), o + (sx * a, a, 0)))
        for sy in (-1, 1):
            edges.append((o + (sx * a, sy * a, -a), o + (sx * a, sy * a, a)))
    leaves = []
    for signs in product((-1, 1), repeat=3):
        subedges, subleaves = tree(h - 1, o + a * np.asarray(signs))
        edges.extend(subedges)
        leaves.extend(subleaves)
    return edges, leaves


plt.rcParams.update({"font.family": "serif", "font.size": 10, "pdf.fonttype": 42})
fig = plt.figure(figsize=(6.0, 2.45))
for i, h in enumerate((1, 2), 1):
    ax = fig.add_subplot(1, 2, i, projection="3d")
    edges, leaves = tree(h)
    assert len(leaves) == 8 ** h
    assert all(sum(abs(a - b)) > 0 for a, b in edges)
    leaves = np.asarray(leaves)
    ax.add_collection3d(Line3DCollection(edges, colors="#555b61", linewidths=0.95))
    ax.scatter(*leaves.T, s=11 if h == 1 else 6, c="#2266a5", depthshade=False)
    ax.scatter([0], [0], [0], s=24, c="#bb5b19", depthshade=False)
    radius = 2 ** h - 0.75
    ax.set(xlim=(-radius, radius), ylim=(-radius, radius), zlim=(-radius, radius))
    ax.set_box_aspect((1, 1, 1))
    ax.view_init(elev=20, azim=32)
    ax.set_axis_off()
    ax.text2D(0.5, -0.015, rf"$H_{h}$: {8 ** h} terminals, depth {3 * (2 ** h - 1)}",
              transform=ax.transAxes, ha="center", va="top")
fig.subplots_adjust(left=0, right=1, bottom=0.12, top=1, wspace=0.02)
out = Path(__file__).resolve().parent
fig.savefig(out / "grid_trees.pdf", bbox_inches="tight", pad_inches=0.035)
fig.savefig(out / "grid_trees.png", dpi=170, bbox_inches="tight", pad_inches=0.035)

